Comparison of methods for the calculation of the real dilogarithm regarding instruction-level parallelism

We compare different methods for the computation of the real dilogarithm regarding their ability for using instruction-level parallelism when executed on appropriate CPUs. As a result we present an instruction-level-aware method and compare it to existing implementations.

==> src/log1p_pade.c <==
double log1p_pade(double x) {
   const double num = 1 + 51064./40143*x +
      44320./120429*x*x + 320./40143*x*x*x;
   const double den = 1 + 23712./13381*x +
      12320./13381*x*x + 5120./40143*x*x*x;
   return x*num/den;
}

